On the Spherical Two-Dimensional Electron Gas

We investigate the many-body properties of a two-dimensional electron gas constrained to the surface of a sphere, a system which is physically realized in multielectron bubbles in liquid helium. A second-quantization formalism, suited for the treatment of a spherical two-dimensional electron gas (S2DEG), is introduced. Within this formalism, the dielectric response properties of the S2DEG are derived, and we identify both collective excitations and a spectrum of single-particle excitations. We find that the single-particle excitations are constrained to a well-defined region in the angular momentum - energy plane. The collective excitations differ in two important aspects from those of a flat 2DEG: on a sphere, the 'spherical plasmons' have a discrete frequency spectrum and the lowest frequency is nonzero.

==> S2DEG.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     15595,        431]*)
(*NotebookOutlinePosition[     16271,        455]*)
(*  CellTagsIndexPosition[     16227,        451]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    \(Response\ of\ the\ Spherical\ Two - 
      Dimensional\ Electron\ Gas\)], "Input",
  FontFamily->"Arial",
  FontSize->24,
  FontWeight->"Plain",
  FontVariations->{"CompatibilityType"->0}],

Cell[TextData[{
  "J. Tempere (1,2), I. F. Silvera (1), J. T. Devreese (2)\n",
  StyleBox[" \n(1) Lyman Laboratory of Physics, Harvard University, Cambridge \
MA02138, USA.\n(2) Departement Natuurkunde, Universiteit Antwerpen (UIA), \
B2610 Antwerpen, Belgium.",
    FontSize->10]
}], "Text",
  TextAlignment->Center],

Cell[CellGroupData[{

Cell["INITIALISATION", "Section"],

Cell[TextData[StyleBox["Units have hbar=electron mass=R=1.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[{
    \(\(LF = 20;\)\), "\n", 
    \(\(Radius = 0.210909*10^\(-6\);\)\), "\n", 
    \(\(me = 0.9109381*10^\(-30\);\)\), "\n", 
    \(\(hbar = 1.0545716*10^\(-34\);\)\)}], "Input"],

Cell[BoxData[{
    \(\(kboltz = 
        1.38065*10^\(-23\)\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \  (*Kelvin/Joule*) ;\)\), "\n", 
    \(\(THz = 
        10^12*hbar\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \  (*THz/Joule*) ;\)\), "\n", 
    \(\(meV = 
        0.001*1.602176*10^\(-19\)\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \  (*meV/Joule*) ;\)\), "\n", 
    \(\(cmi = 
        29979245800*6.62606068*10^\(-34\)\ \ \ \ \ \ \  (*cm\^\(-1\)/
          Joule*) ;\)\)}], "Input"],

Cell[TextData[{
  StyleBox["The energy unit with this choice is small:\n     ",
    FontFamily->"Arial",
    FontSize->14],
  "hbar^2/(me*Radius^2)=1.53941*10^-24\n",
  StyleBox["namely about 0.01 meV, or 111.5 mK. For LF=10,20 this is:",
    FontFamily->"Arial",
    FontSize->14]
}], "Text"],

Cell[BoxData[
    \(\(unit10 = 1.53941*10^\(-24\)\ \ \  (*Joule*) ;\)\)], "Input"],

Cell[BoxData[
    \(\(unit20 = 2.74456*10^\(-25\)\  (*Joule*) ;\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["RETARDED DENSITY-DENSITY GREEN'S FUNCTION", "Section"],

Cell[TextData[StyleBox["The commonly used products of Clebsch-Gordan \
coefficients are computed by this function and stored in a hashtable for \
optimizing speed.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(cg[\ {l1_, m1_}, {l2_, m2_}, 
        L_] := \n\ \ \ \(cg[\ {l1, m1}, {l2, m2}, L] = 
        Abs[ClebschGordan[\ {l1, m1}, {l2, m2}, \ {L, 
                m1 + m2}]]^2\)\)], "Input"],

Cell[TextData[StyleBox["The real part of the polarization function, for a \
given number of particles (through the Fermi level LF) is:",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(\(ReD[LF_, {L_, M_}, w_] := 
        Module[\ {som = 0. }, \n\ \ \ \ Do[\ 
            Do[\n\ \ \ \ \ \ \ \ If[\ \((L + L1)\) > 
                  LF, \ \  (*only\ add\ if\ it\ can\ reach\ unoccupied*) \n\ \
\ \ \ \ \ \ \ Do[\ \n\ \ \ \ \ \ \ \ \ \ \ \ som = 
                    som + \((2\ L + 
                            1)\) \((2  L1 + 
                              1)\)/\((4\ Pi\ \((2\ Ls + 
                                  1)\))\)\ *\ \n\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ cg[\ {L, M}, {L1, M1}, Ls\ ]\ *\ 
                        cg[\ {L, 0}, {L1, 0}, 
                          Ls\ ]*\n\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \((\((w + \((L1*\((L1 + 1)\) - Ls*\((Ls + 1)\))\)/
                                    2)\)^\(-1\)\  - \ \((w + \((Ls*\((Ls + 
                                        1)\) - L1*\((L1 + 1)\))\)/
                                    2)\)^\(-1\))\), \n\ \ \ \ \ \ \ \ {Ls, \ 
                    L + L1, \ 
                    Max[Abs[L - L1], LF + 1, \ 
                      Abs[M1 + M]], \ \(-2\)}]], \ \ \  (*Ls, 
                M1 + M\ moet\ onbezet\ zijn*) \n\ \ \ \ {M1, \(-L1\), 
                L1}], {L1, 0, 
              LF}]; \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\  (*L1, M1\ moet\ bezet\ zijn*) \n\ \ \ \ som];\)\)], "Input"],

Cell[TextData[StyleBox["The imaginary part of the polarization function, for \
a given number of particles (through the Fermi level LF) consists of a \
collection of delta functions at the energies of possible single-particle \
excitations. For a given L,M these deltafunctions are contained between a \
minimum and a maximum frequency. The module ImD generates a list with as \
first two values L and w of the deltafunction and as last value its \
strength.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(\(ImD[LF_, {L_, M_}] := 
        Module[\ {sterkte = 0. , \ som = 0. , \ spectra = {}, \ 
            compact = {}}, \n\ \ \ \ Do[\ 
            Do[\n\ \ \ \ \ \ \ \ If[\ \((L + L1)\) > 
                  LF, \ \  (*only\ ad\ if\ can\ reach\ unoccupied*) \n\ \ \ \ \
\ \ \ \ Do[\ \n\ \ \ \ \ \ \ \ \ \ \ \ sterkte = \((2\ L + 
                          1)\) \((2  L1 + 1)\)/\((4\ \((2\ Ls + 1)\))\)\ *\ 
                      cg[\ {L, M}, {L1, M1}, Ls\ ]\ *\ 
                      cg[\ {L, 0}, {L1, 0}, 
                        Ls\ ]; \n\ \ \ \ \ \ \ \ \ \ \ \ spectra = 
                    Append[spectra, \ {\((Ls*\((Ls + 1)\) - 
                              L1*\((L1 + 1)\))\)/2, 
                        sterkte*\((LF + 1)\)^2/
                            2}], \n\ \ \ \ \ \ \ \ \ \ \ \  (*\(Print[\ \
"\<(\>", L, "\<,\>", M, "\<) + (\>", L1, "\<,\>", M1, "\<) -> (\>", 
                      Ls, "\<,\>", M + M1, "\<)  \>", 
                      sterkte]\)\(,\)\ *) \n\ \ \ \ \ \ \ \ {Ls, \ L + L1, 
                    Max[Abs[L - L1], LF + 1, \ 
                      Abs[M1 + M]], \ \(-2\)}]], \n\ \ \ \ {M1, \(-L1\), 
                L1}], {L1, 0, 
              LF}]; \n (*add\ all\ contributions\ for\ the\ same\ energy*) \ \
\n\ \ \ \ spectra = Sort[spectra]; \n\ \ \ \ som = 
            spectra[\([1, 2]\)]; \n\ \ \ \ Do[\ \ \n\ \ \ \ \ \ \ If[\ 
              spectra[\([i, 1]\)] == 
                spectra[\([i - 1, 
                    1]\)], \ \n\ \ \ \ \ \ \  (*then*) \ \ som = 
                som + spectra[\([i, 2]\)], \n\ \ \ \ \ \ \  (*else*) \ 
              compact = Append[compact, \ {spectra[\([i - 1, 1]\)], som}]; \ 
              som = spectra[\([i, 2]\)]\ ], \n\ \ \ {i, 2, 
              Length[spectra]}]; \n\ \ \ Append[
            compact, \ {spectra[\([Length[spectra], 1]\)], 
              som}]\n];\)\)], "Input"],

Cell[TextData[StyleBox["It is useful to calculate the results for ImD and \
then store it in a datafile for fast retrieval. For example, data stored for \
LF=20 in the file Dfunc-LF20.txt can be read in through:",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(\(polarisation = 
        ReadList[\ "\<D:/Harvard/MEB/S2DEGtikel/Dfunc-LF20.txt\>", \ {Real, 
            Real, Real, Real}];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["COULOMB POTENTIAL", "Section"],

Cell[TextData[{
  StyleBox["The prefactor of the Coulomb potential is [e",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(TraditionalForm\`\^2\)]],
  StyleBox["/(2 \[Epsilon] R)], in our energy units this is [m",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(TraditionalForm\`e\)]],
  StyleBox["*R*e",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(TraditionalForm\`\^2\)]],
  StyleBox["/(2 \[Epsilon]",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(TraditionalForm\`\_\[Infinity]\)]],
  StyleBox[" \[HBar]",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(TraditionalForm\`\^2\)]],
  StyleBox[")]:",
    FontFamily->"Arial",
    FontSize->14]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(U0 = \((2.307077*10^\(-28\))\)*Radius*me/\((2*hbar^2)\)\)], "Input"],

Cell[BoxData[
    \(1992.8009905541328`\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(U[L_] := U0/\((2*L + 1)\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["PLASMA FREQUENCY", "Section"],

Cell[TextData[{
  StyleBox["The plasmon frequency for a given L,M is given by \
Re(\[Epsilon])=0 and Im(\[Epsilon])=0. It will lie close to the edge of the \
continuum, which is ",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(TraditionalForm\`w\_max\)],
    FontFamily->"Arial",
    FontSize->14],
  StyleBox["=",
    FontFamily->"Arial",
    FontSize->14],
  Cell[BoxData[
      \(TraditionalForm\`\((L\^2 + L(2  L\_F + 1))\)/2\)],
    FontFamily->"Arial",
    FontSize->14],
  StyleBox[".  FindRoot finds it (sometimes you may have to adapt the search \
boundaries of FindRoot).",
    FontFamily->"Arial",
    FontSize->14]
}], "Text"],

Cell[BoxData[
    \(\(wmax[LF_, L_] := \((L^2 + L*\((2*LF + 1)\))\)/2;\)\)], "Input"],

Cell[BoxData[
    \(\(Plasma[\ 
          LF_, \ {L_, 
            M_}] := \n\ \ {L, \ \((w\  /. \ 
              FindRoot[\ 
                1 - U[L]*ReD[\ LF, \ {L, M}, \ w] \[Equal] 0, \ \n\ \ {w, \ 
                  wmax[LF, L] + 1, wmax[LF, L] + 100}, \ 
                MaxIterations \[Rule] 20])\)};\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["SINGLE-PARTICLE EXCITATIONS", "Section"],

Cell[TextData[StyleBox["The spectrum of single particle excitations is \
generated by ImD. This function returns, for given L, the energy spectrum and \
the imaginary part of D for each of these excitations. \nThe function ReD can \
be used to complement this with the real part of D. To generate the entire \
spectrum, we need the prime value integration routine (from a standard \
mathematica package):",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(<< NumericalMath`CauchyPrincipalValue`\)], "Input"],

Cell[TextData[StyleBox["The full spectrum of w values, together with Re[D] \
and Im[D] are given by the following module.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(SpecD[\ LF_, \ {L_, M_}] := 
      Module[\ {ispec = {}, fullspec = {}, domein = {}, add = 0, 
          dw = 0.5}, \n\ \ ispec = 
          ImD[LF, \ {L, M}]; \n\ \ Do[\ \n\ \ \ \ \ \ \ domein = {x, 
              ispec[\([i, 1]\)] - dw, {ispec[\([i, 1]\)]}, 
              ispec[\([i, 1]\)] + dw}; \n\ \ \ \ \ \ \ add = 
            CauchyPrincipalValue[\ ReD[\ LF, \ {L, 0}, \ x], \ domein, \ 
                MaxRecursion \[Rule] 15\ ]/\((2*
                  dw)\); \n\ \ \ \ \ \ \ fullspec = 
            Append[fullspec, \ {L, ispec[\([i, 1]\)], add, 
                ispec[\([i, 2]\)]}], \n\ \ {i, 1, Length[ispec]}]; \n\ 
        fullspec]\)], "Input"],

Cell[TextData[StyleBox["The full spectrum of w values, together with Re[eps] \
and Im[eps] are given by the following module.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(Epsilon[\ LF_, \ {L_, M_}\ ] := 
      Module[\ {Dfunc = {}}, \n\ \ Dfunc = 
          SpecD[LF, {L, 
              M}]; \n\ \ Map[\ \(({#[\([1]\)], #[\([2]\)], 
                1 - U[L]*#[\([3]\)]/\((\((LF + 1)\)/2)\)^2, \(-U[
                      L]\)*#[\([4]\)]/\((\((LF + 1)\)/2)\)^2})\) &, \ 
          Dfunc\ ]\ ]\)], "Input"],

Cell[TextData[StyleBox["Test by the sum rule that SUM[ Im[Epsilon] ] = -U[L] \
* L(L+1)/2 - the module Tester should equal 1.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(Tester[LF_, {L_, M_}] := 
      Module[\ {eps = Epsilon[LF, {L, M}]}, \n\ \ \ \ Sum[\ 
            eps[\([i, 2]\)]*eps[\([i, 4]\)], \ {i, 1, 
              Length[eps]}]/\((\(-U[L]\)*L*\((L + 1)\)/2)\)\ ]\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["DYNAMICAL STRUCTURE FACTOR", "Section"],

Cell[TextData[StyleBox["This function returns the dynamical structure factor \
at each frequency where it is nonzero for a given value of L - it does not \
include the plasmon branch.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(\(Sdyn[LF_, {L_, M_}] := 
        Module[\ {eps = 
              Epsilon[LF, {L, 
                  M}]}, \n\ \ Map[\ \(({L, #[\([2]\)], \(-1\)/\((\((LF + 1)\)*
                          U[L])\)\ *\ #[\([4]\)]/\((#[\([3]\)]^2 + \
#[\([4]\)]^2)\)})\) &, \ eps\ ]\ ];\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["STATIC STRUCTURE FACTOR", "Section"],

Cell[TextData[StyleBox["This function returns the static structure factor  \
for a given value of L.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(\(Sstat[LF_, {L_, M_}] := 
        Module[\ {S = Sdyn[LF, {L, M}]}, \n\ \ \ {L, 
            Sum[\ S[\([i, 3]\)], \ {i, 1, Length[S]}\ ]/Pi}];\)\)], "Input"],

Cell[TextData[StyleBox["This function calculates the f-sum rule moment \
divided by L(L+1), for a given output list of Sdyn.",
  FontFamily->"Arial",
  FontSize->14]], "Text"],

Cell[BoxData[
    \(\(Sumrule[\ S_\ ] := 
        Sum[\ S[\([i, 2]\)]*S[\([i, 3]\)], \ {i, 1, 
              Length[S]}]/\((S[\([1, 1]\)]*\((S[\([1, 1]\)] + 
                  1)\))\);\)\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["Acknowledgments", "Subsubsection"],

Cell["\<\
Code based on the paper \"Spherical Two-Dimensional Electron Gas\" (J. \
Tempere, I. F. Silvera, J. T. Devreese), accepted for publication in Phys. \
Rev. B (march 2002). J. Tempere is supported financially by the FWO-Flanders \
with a mandate 'Postdoctoral Fellow of the Fund for Scientific Research - \
Flanders' (Postdoctoraal Onderzoeker van het Fonds voor Wetenschappelijk \
Onderzoek - Vlaanderen). This research has been supported by the Department \
of Energy, grant DE-FG002-85ER45190, and by the\\ GOA BOF UA 2000, IUAP, the \
FWO-V projects Nos. G.0071.98, G.0306.00, G.0274.01, WOG WO.025.99N \
(Belgium).\
\>", "Text"],

Cell["\<\
Code version 1 (11/2001) by J. Tempere (jtempere@uia.ua.ac.be)
TFVS - Universiteit Antwerpen UIA - Universiteitsplein 1 - B2610 Antwerpen - \
Belgium.\
\>", "Text"]
}, Closed]]
},
FrontEndVersion->"4.0 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 695}},
CellGrouping->Manual,
WindowSize->{847, 599},
WindowMargins->{{Automatic, 63}, {Automatic, 0}}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1717, 49, 208, 6, 41, "Input"],
Cell[1928, 57, 317, 7, 81, "Text"],

Cell[CellGroupData[{
Cell[2270, 68, 33, 0, 53, "Section"],
Cell[2306, 70, 109, 2, 34, "Text"],
Cell[2418, 74, 192, 4, 90, "Input"],
Cell[2613, 80, 580, 12, 90, "Input"],
Cell[3196, 94, 293, 8, 74, "Text"],
Cell[3492, 104, 82, 1, 30, "Input"],
Cell[3577, 107, 78, 1, 30, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[3692, 113, 60, 0, 33, "Section"],
Cell[3755, 115, 214, 4, 54, "Text"],
Cell[3972, 121, 204, 4, 50, "Input"],
Cell[4179, 127, 185, 3, 34, "Text"],
Cell[4367, 132, 1419, 24, 210, "Input"],
Cell[5789, 158, 509, 8, 94, "Text"],
Cell[6301, 168, 1881, 32, 390, "Input"],
Cell[8185, 202, 262, 4, 54, "Text"],
Cell[8450, 208, 161, 3, 30, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[8648, 216, 36, 0, 33, "Section"],
Cell[8687, 218, 761, 29, 34, "Text"],

Cell[CellGroupData[{
Cell[9473, 251, 88, 1, 30, "Input"],
Cell[9564, 254, 53, 1, 29, "Output"]
}, Open  ]],
Cell[9632, 258, 58, 1, 30, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[9727, 264, 35, 0, 33, "Section"],
Cell[9765, 266, 660, 21, 54, "Text"],
Cell[10428, 289, 85, 1, 30, "Input"],
Cell[10516, 292, 322, 7, 70, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[10875, 304, 46, 0, 33, "Section"],
Cell[10924, 306, 455, 7, 94, "Text"],
Cell[11382, 315, 71, 1, 30, "Input"],
Cell[11456, 318, 172, 3, 34, "Text"],
Cell[11631, 323, 681, 12, 170, "Input"],
Cell[12315, 337, 176, 3, 34, "Text"],
Cell[12494, 342, 353, 7, 70, "Input"],
Cell[12850, 351, 176, 3, 34, "Text"],
Cell[13029, 356, 237, 4, 50, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[13303, 365, 45, 0, 33, "Section"],
Cell[13351, 367, 234, 4, 54, "Text"],
Cell[13588, 373, 300, 6, 50, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[13925, 384, 42, 0, 33, "Section"],
Cell[13970, 386, 151, 3, 34, "Text"],
Cell[14124, 391, 177, 3, 50, "Input"],
Cell[14304, 396, 175, 3, 34, "Text"],
Cell[14482, 401, 199, 4, 30, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[14718, 410, 40, 0, 29, "Subsubsection"],
Cell[14761, 412, 641, 10, 90, "Text"],
Cell[15405, 424, 174, 4, 52, "Text"]
}, Closed]]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


